Practical Efficient Microservice Autoscaling with QoS Assurance

Cloud applications are increasingly moving away from monolithic services to agile microservices-based deployments. However, efficient resource management for microservices poses a significant hurdle due to the sheer number of loosely coupled and interacting components. The interdependencies between various microservices make existing cloud resource autoscaling techniques ineffective. Meanwhile, machine learning (ML) based approaches that try to capture the complex relationships in microservices require extensive training data and cause intentional SLO violations. Moreover, these ML-heavy approaches are slow in adapting to dynamically changing microservice operating environments. In this paper, we propose PEMA (Practical Efficient Microservice Autoscaling), a lightweight microservice resource manager that finds efficient resource allocation through opportunistic resource reduction. PEMA's lightweight design enables novel workload-aware and adaptive resource management. Using three prototype microservice implementations, we show that PEMA can find efficient resource allocation and save up to 33% resource compared to the commercial rule-based resource allocations.

==> figure/alpha_beta_test.py <==
import scipy.io
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import cm
from numpy import linspace
import matplotlib
from cycler import cycle
matplotlib.font_manager._load_fontmanager(try_read_cache=False)
plt.rcParams.update({'pdf.fonttype':42})
plt.rcParams.update({"font.size": 40})  # 40 for two figures in one column
plt.rcParams.update({"font.weight": 'bold'})
plt.rcParams.update({"font.family": 'Palatino Linotype'})
# plt.rcParams["font.family"] = "Linux Biolinum"
# plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams.update({'pdf.fonttype':42})


def ts_variable_alpha_fixed_beta():
    plt.figure(figsize=(10, 6))
    plt.grid(zorder=1, color='#999999', linestyle='--', alpha=0.4)

    alpha_values = [0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1]
    resources = [1.2248, 0.9798, 0.9856, 1.0006, 1.0115, 1.0403, 1.0519, 1.1297, 1.1527, 1.1787]
    slo_violations = [44.23076923, 9.615384615, 1.923076923, 0, 0, 0, 0, 0, 0, 0]

    plt.plot(alpha_values, slo_violations, marker='^', zorder=5)
    plt.xticks(np.arange(0.0, 1.1, 0.2))
    # plt.xlabel("Alpha Values")
    plt.ylabel("SLO Violations (%)", weight='bold')
    plt.savefig("figures/variable_alpha_fixed_beta_slo_violations.pdf", bbox_inches='tight')
    plt.show()


def ts_variable_beta_fixed_alpha():
    plt.figure(figsize=(10, 6))
    plt.grid(zorder=1, color='#999999', linestyle='--', alpha=0.4)

    beta_values = [0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1]
    resources = [1.2363, 1.0490, 1.0058, 1.0000, 1.0020, 0.9798, 0.8818, 2.4784, 2.4784, 2.4784]
    slo_violations = [0, 0, 0, 0, 0, 1.923076923, 48.07692308, 46.15384615, 48.07692308, 46.15384615]

    plt.plot(beta_values, resources, marker='^', zorder=5)
    plt.xticks(np.arange(0.0, 1.1, 0.2))
    # plt.xlabel("Alpha Values")
    plt.ylabel("Normalized Resources", weight='bold')
    plt.savefig("figures/variable_beta_fixed_alpha.pdf", bbox_inches='tight')
    plt.show()


def ts_variable_alpha_beta_util():
    plt.figure(figsize=(10, 6))
    plt.grid(zorder=1, color='#999999', linestyle='--', alpha=0.4)

    alpha_values = [0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1]
    alpha_resources = [1.2248, 0.9798, 0.9856, 1.0006, 1.0115, 1.0403, 1.0519, 1.1297, 1.1527, 1.1787]

    beta_values = [0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1]
    beta_resources = [1.2363, 1.0490, 1.0058, 1.0000, 1.0020, 0.9798, 0.8818, 2.4784, 2.4784, 2.4784]

    plt.plot(alpha_values, alpha_resources, marker='d', zorder=5, label=r'$\alpha (\beta = 0.3)$', markersize=9)
    plt.plot(beta_values, beta_resources, marker='s', zorder=5, label=r'$\beta (\alpha = 0.5)$', markersize=9)

    plt.xticks(np.arange(0.1, 1.2, 0.2))
    plt.yticks(np.arange(0.5, 2.6, 0.5))
    # plt.xlabel("Alpha Values")
    plt.ylabel("Normalized Resources", weight='bold')
    plt.xlabel(r'$\alpha$ and $\beta$ values', weight='bold')
    plt.legend(loc='upper left', ncol=1, prop={"size": 24}, handlelength=0.8, handletextpad=0.2, columnspacing=0.6)
    plt.savefig("figures/ts_variable_alpha_beta_utils.pdf", bbox_inches='tight')
    plt.show()


def ts_variable_alpha_beta_slo():
    plt.figure(figsize=(10, 6))
    plt.grid(zorder=1, color='#999999', linestyle='--', alpha=0.4)

    alpha_values = [0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1]
    alpha_slo_violations = [44.23076923, 9.615384615, 1.923076923, 0, 0, 0, 0, 0, 0, 0]

    beta_values = [0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1]
    beta_slo_violations = [0, 0, 0, 0, 0, 1.923076923, 48.07692308, 46.15384615, 48.07692308, 46.15384615]

    plt.plot(alpha_values, alpha_slo_violations, marker='d', zorder=5, label=r'$\alpha (\beta = 0.3)$', markersize=9)
    plt.plot(beta_values, beta_slo_violations, marker='s', zorder=5, label=r'$\beta (\alpha = 0.5)$', markersize=9)

    plt.xticks(np.arange(0.1, 1.2, 0.2))
    plt.yticks(np.arange(0, 46, 15))
    # plt.xlabel("Alpha Values")
    plt.ylabel("SLO Violations (%)", weight='bold')
    plt.xlabel(r'$\alpha$ and $\beta$ values', weight='bold')
    plt.legend(loc='center right', ncol=1, prop={"size": 24}, handlelength=0.8, handletextpad=0.2, columnspacing=0.6)
    plt.savefig("figures/ts_variable_alpha_beta_slo.pdf", bbox_inches='tight')
    plt.show()


def ss_variable_alpha_fixed_beta():
    plt.figure(figsize=(10, 6))
    plt.grid(zorder=1, color='#999999', linestyle='--', alpha=0.4)

    alpha_values = [0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9]
    alpha_resources = [1.92, 1.0, 1.1, 1.2, 1.3, 1.4, 1.55, 1.7, 1.9]
    beta_resources = [1.19, 1.09, 1.025, 1.035, 1.001, 1.001, 1.015, 1.015, 1.015]
    # slo_violations = [0, 0, 0, 0, 0, 1.923076923, 48.07692308, 46.15384615, 48.07692308, 46.15384615]

    plt.plot(alpha_values, beta_resources, marker='^', zorder=5)
    plt.xticks(np.arange(0.0, 1.1, 0.2))
    plt.yticks(np.arange(0.8, 1.5, 0.2))
    # plt.xlabel("Alpha Values")
    plt.ylabel("Normalized Resources", weight='bold')
    plt.savefig("figures/ss_variable_beta_fixed_alpha.pdf", bbox_inches='tight')
    plt.show()


def ss_variable_alpha_beta_resource():
    plt.figure(figsize=(10, 6))
    plt.grid(zorder=1, color='#999999', linestyle='--', alpha=0.4)

    beta_values = [0.3, 0.5, 0.8]

    beta_values_alpha_03_cpu = np.divide([9.3, 11.1, 13.4], 8.4)
    beta_values_alpha_05_cpu = np.divide([8.8, 9.7, 13], 8.4)
    beta_values_alpha_08_cpu = np.divide([16, 10.9, 10], 8.4)

    plt.plot(beta_values, beta_values_alpha_03_cpu, marker='d', zorder=5, label="a=0.3", markersize=8)
    plt.plot(beta_values, beta_values_alpha_05_cpu, marker='s', zorder=5, label="a=0.5", markersize=8)
    plt.plot(beta_values, beta_values_alpha_08_cpu, marker='o', zorder=5, label="a=0.8", markersize=8)
    plt.xticks(np.arange(0.3, 1, 0.2))
    plt.yticks(np.arange(1, 2.1, 0.5))
    plt.legend(loc='upper right', ncol=3, prop={"size": 26}, handlelength=0.7, handletextpad=0.2, columnspacing=0.6)
    plt.xlabel("Beta Values", weight='bold')
    plt.ylabel("Normalized CPU", weight='bold')
    plt.savefig("figures/ss_variable_alpha_beta_utils.pdf", bbox_inches='tight')
    plt.show()


def ss_variable_alpha_beta_slo():
    plt.figure(figsize=(10, 6))
    plt.grid(zorder=1, color='#999999', linestyle='--', alpha=0.4)

    beta_values = [0.3, 0.5, 0.8]

    beta_values_alpha_03_slo = [13.64, 21.67, 40]
    beta_values_alpha_05_slo = [3, 30, 42]
    beta_values_alpha_08_slo = [0, 3, 34.5]

    plt.plot(beta_values, beta_values_alpha_03_slo, marker='d', zorder=5, label="a=0.3", markersize=8)
    plt.plot(beta_values, beta_values_alpha_05_slo, marker='s', zorder=5, label="a=0.5", markersize=8)
    plt.plot(beta_values, beta_values_alpha_08_slo, marker='o', zorder=5, label="a=0.8", markersize=8)
    plt.xticks(np.arange(0.3, 1, 0.2))
    # plt.yticks(np.arange(1, 2.1, 0.5))
    plt.legend(loc='lower right', ncol=1, prop={"size": 26}, handlelength=0.7, handletextpad=0.2, columnspacing=0.6)
    plt.xlabel("Beta Values", weight='bold')
    plt.ylabel("SLO Violations (%)", weight='bold')
    plt.savefig("figures/ss_variable_alpha_beta_slo.pdf", bbox_inches='tight')
    plt.show()


def combine_alpha_values():
    # beta = 0.3
    #plt.figure(figsize=(10, 6))
    fig, ax = plt.subplots(figsize=(10,6))
    plt.grid(zorder=1, color='#999999', linestyle='--', alpha=0.4)
    # 0.2,0.4,0.6, 0.7,
    # 0.9798,1.0006, 1.0403, 1.0519,
    ts_alpha_values = [0.1, 0.3, 0.5, 0.8, 0.9]
    ts_alpha_resources = [1.2248, 0.9856, 1.0115, 1.1297, 1.1527]

    ss_alpha_values = [0.1, 0.3, 0.5, 0.8, 0.9]
    ss_alpha_resources = np.divide([11.8, 9.3, 8.8, 12, 13.4], 8.4)

    cm_subsection2 = np.linspace(0, 1, 5)
    colormap = [cm.RdYlGn(x) for x in cm_subsection2]
    plt.plot(ts_alpha_values, ts_alpha_resources, linewidth=4, marker='d', markersize=10, color=colormap[4],
             markerfacecolor="white", markeredgecolor=colormap[4], zorder=5, label="Train Ticket")
    plt.plot(ss_alpha_values, ss_alpha_resources, linewidth=4, marker='s', markersize=10, color=colormap[0],
             markerfacecolor="white", markeredgecolor=colormap[0], zorder=5, label="Sock Shop")

    plt.yticks(np.arange(0.7, 1.8, 0.3))
    plt.ylim(ymax=1.65)
    plt.xticks(np.arange(0.1, 1.1, 0.2))
    plt.xlim(xmin=0.08, xmax=0.92)
    plt.xlabel(r'$\alpha$ Values', weight='bold')
    plt.ylabel("Normalized Resources", weight='bold')
    #ax.set_ylabel("Normalized Resources", weight='bold', position=[0.5, 0.2])
    ax.yaxis.set_label_coords(-0.09, .4)
    plt.legend(loc='upper center', ncol=1, fontsize=36, borderaxespad=0.05, frameon=False, handlelength=0.7, handletextpad=0.2, columnspacing=0.6)
    plt.tight_layout(pad=0.0, h_pad=0.0, w_pad=0.0)
    plt.savefig("hpdc_camera/combine_variable_alpha_fixed_beta_resource.pdf", bbox_inches='tight')
    plt.show()


def combine_alpha_values_slo():
    # beta = 0.3
    plt.figure(figsize=(10, 6))
    plt.grid(zorder=1, color='#999999', linestyle='--', alpha=0.4)

    ts_alpha_values = [0.1, 0.3, 0.5, 0.8, 0.9]
    ts_alpha_slo_violations = [44.23076923, 1.923076923, 0, 0, 0]

    ss_alpha_values = [0.1, 0.3, 0.5, 0.8, 0.9]
    ss_alpha_slo_violations = [45, 13.64, 3, 0, 0]

    cm_subsection2 = np.linspace(0, 1, 5)
    colormap = [cm.RdYlGn(x) for x in cm_subsection2]

    plt.plot(ts_alpha_values, ts_alpha_slo_violations, linewidth=4, color=colormap[4],
             markerfacecolor="white", markeredgecolor=colormap[4], marker='d', markersize=10, zorder=5, label="Train Ticket")
    plt.plot(ss_alpha_values, ss_alpha_slo_violations, linewidth=4, color=colormap[0],
             markerfacecolor="white", markeredgecolor=colormap[0], marker='s', markersize=10, zorder=5, label="Sock Shop")

    plt.yticks(np.arange(0.0, 46, 15))
    plt.xticks(np.arange(0.1, 1.1, 0.2))
    plt.xlim(xmin=0.08, xmax=0.92)
    #plt.ylim(ymin=-0.5, ymax=45.2)
    plt.xlabel(r'$\alpha$ Values', weight='bold')
    plt.ylabel("SLO Violations (%)", weight='bold')
    plt.legend(loc='upper right', ncol=1, fontsize=36, borderaxespad=0.05, frameon=False, handlelength=0.7, handletextpad=0.2, columnspacing=0.6)
    plt.tight_layout(pad=0.0, h_pad=0.0, w_pad=0.0)
    plt.savefig("hpdc_camera/combine_variable_alpha_fixed_beta_slo_violations.pdf", bbox_inches='tight')
    plt.show()


def combine_beta_values_resources():
    # plt.figure(figsize=(10, 6))
    fig, ax = plt.subplots(figsize=(10,6))
    plt.grid(zorder=1, color='#999999', linestyle='--', alpha=0.4)
    # 0.2,0.4, 0.6, 0.7,
    # 1.0490, 1.0000,  0.9798, 0.8818,
    ts_beta_values = [0.1, 0.3, 0.5, 0.8, 0.9]
    ts_beta_resources = [1.2363, 1.0058, 1.0020, 2.4784, 2.4784]

    ss_beta_values = [0.1, 0.3, 0.5, 0.8, 0.9]
    ss_beta_resources = np.divide([9.7, 8.8, 9.7, 10.2, 18.2], 8.4)

    cm_subsection2 = np.linspace(0, 1, 5)
    colormap = [cm.RdYlGn(x) for x in cm_subsection2]

    plt.plot(ts_beta_values, ts_beta_resources, linewidth=4, marker='d', markersize=10, color=colormap[4],  markerfacecolor="white", markeredgecolor=colormap[4], zorder=5, label="Train Ticket")
    plt.plot(ss_beta_values, ss_beta_resources, linewidth=4, marker='s', markersize=10, color=colormap[0],  markerfacecolor="white", markeredgecolor=colormap[0], zorder=5, label="Sock Shop")

    plt.xticks(np.arange(0.1, 1.1, 0.2))
    plt.xlim(xmin=0.08, xmax=0.92)
    plt.yticks(np.arange(1.0, 2.6, 0.5))
    plt.ylim(ymax=2.6)
    plt.xlabel(r'$\beta$ Values', weight='bold')
    plt.ylabel("Normalized Resources", weight='bold')
    ax.yaxis.set_label_coords(-0.09, .4)
    plt.legend(loc='upper left', ncol=1, fontsize=36, borderaxespad=0.05, frameon=False, handlelength=0.7, handletextpad=0.2, columnspacing=0.6)
    plt.tight_layout(pad=0.0, h_pad=0.0, w_pad=0.0)
    plt.savefig("hpdc_camera/combine_variable_beta_fixed_alpha_resource.pdf", bbox_inches='tight')
    plt.show()


def combine_beta_values_slo():
    plt.figure(figsize=(10, 6))
    plt.grid(zorder=1, color='#999999', linestyle='--', alpha=0.4)

    ts_beta_values = [0.1, 0.3, 0.5, 0.6, 0.8, 0.9]
    ts_beta_slo_violations = [0, 0, 0, 1.923076923, 46.15384615, 48.07692308]

    ss_beta_values = [0.1, 0.3, 0.5, 0.8, 0.9]
    ss_beta_values_alpha_05_slo = [0, 3, 30, 42, 45]

    cm_subsection2 = np.linspace(0, 1, 5)
    colormap = [cm.RdYlGn(x) for x in cm_subsection2]

    plt.plot(ts_beta_values, ts_beta_slo_violations, linewidth=4,color=colormap[4],  markerfacecolor="white", markeredgecolor=colormap[4], marker='d', markersize=10, zorder=5, label="Train Ticket")
    plt.plot(ss_beta_values, ss_beta_values_alpha_05_slo, linewidth=4, color=colormap[0],  markerfacecolor="white", markeredgecolor=colormap[0], marker='s', markersize=10, zorder=5, label="Sock Shop")

    plt.xticks(np.arange(0.1, 1.1, 0.2))
    plt.xlim(xmin=0.08, xmax=0.92)
    plt.yticks(np.arange(0.0, 51, 10))
    plt.ylim(ymax=53.3)
    plt.xlabel(r'$\beta$ Values', weight='bold')
    plt.ylabel("SLO Violations (%)", weight='bold')
    plt.legend(loc='upper left', ncol=1, fontsize=36, borderaxespad=0.05, frameon=False, handlelength=0.7, handletextpad=0.2, columnspacing=0.6)
    plt.tight_layout(pad=0.0, h_pad=0.0, w_pad=0.0)
    plt.savefig("hpdc_camera/combine_variable_beta_fixed_alpha_slo_violations.pdf", bbox_inches='tight')
    plt.show()


if __name__ == '__main__':
    # combine_alpha_values()
    # combine_alpha_values_slo()
    combine_beta_values_resources()
    # combine_beta_values_slo()

